Metric Dependence and Asymptotic Minimization of the Expected Number of Critical Points of Random Holomorphic Sections

We prove the main conjecture from [M. R. Douglas, B. Shiffman and S. Zelditch, Critical points and supersymmetric vacua, II: Asymptotics and extremal metrics. J. Differential Geom. 72 (2006), no. 3, 381-427] concerning the metric dependence and asymptotic minimization of the expected number \mathcal{N}^{crit}_{N,h} of critical points of random holomorphic sections of the Nth tensor power of a positive line bundle. The first non-topological term in the asymptotic expansion of \mathcal{N}^{crit}_{N,h} is the the Calabi functional multiplied by the constant \be_2(m) which depends only on the dimension of the manifold. We prove that \be_2(m) is strictly positive in all dimensions, showing that the expansion is non-topological for all m, and that the Calabi extremal metric, when it exists, asymptotically minimizes \mathcal{N}^{crit}_{N,h}.

==> verification_in_low_dimensions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    106064,       3291]
NotebookOptionsPosition[    100647,       3111]
NotebookOutlinePosition[    101050,       3128]
CellTagsIndexPosition[    101007,       3125]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["In this worksheet we use Mathematica 6 to verify some of the \
formulas given in the paper \"Metric Dependence and Asymptotic Minimization \
of the Expected Number of Critical Points of Random Holomorphic Sections\", \
by carrying out the calculations in low dimensions.",
  Evaluatable->False],
 StyleBox["\n",
  Evaluatable->False,
  FontFamily->"Times New Roman"],
 StyleBox["\nFirst, we calculate the values of ",
  Evaluatable->False],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", 
     RowBox[{"2", "q"}]], " "}], TraditionalForm]],
  Evaluatable->False],
 StyleBox["for 1 \[LessEqual] m \[LessEqual] 5 and m \[LessEqual] q \
\[LessEqual] 2m using the formula given in equation (9) of the paper.\n",
  Evaluatable->False]
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, 3.4117573288125*^9, {
   3.411758567203125*^9, 3.41175875184375*^9}, 3.4117613420625*^9, {
   3.41176137353125*^9, 3.41176144821875*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dim", " ", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.407105549140625*^9, 3.407105554296875*^9}, 
   3.407204094484375*^9, 3.407205674671875*^9, 3.407212595546875*^9, 
   3.408228515890625*^9, 3.408490386375*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", "m_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "1"}], "m"], 
    SubscriptBox["y", "i"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.406939572125*^9, 3.406939582140625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", "m_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "1"}], "m"], 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["y", "i"], ")"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{3.40693961321875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "m_", "]"}], ":=", 
   FractionBox[
    RowBox[{"2", "*", "\[ImaginaryI]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "+", "2"}], ")"}], "\[ImaginaryI]"}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      SubscriptBox["x", "i"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.406939618921875*^9, 3.406939627546875*^9}, {
   3.407103682921875*^9, 3.407103732375*^9}, {3.407104006921875*^9, 
   3.40710401940625*^9}, 3.40710411546875*^9, {3.407108233015625*^9, 
   3.407108234859375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "m_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"j", "=", "1"}], "m"], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"i", "=", "1"}], "j"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["x", "i"], "+", 
        SubscriptBox["x", "j"]}], ")"}]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.406939631234375*^9, 3.4069396334375*^9}, 
   3.4071033854375*^9, {3.40710374525*^9, 3.40710378940625*^9}, {
   3.407104026109375*^9, 3.407104031515625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"4", "*", 
         RowBox[{"T", "[", "m", "]"}]}], 
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"4", "*", 
          SuperscriptBox[
           RowBox[{"T", "[", "m", "]"}], "2"]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"T2", "[", "m", "]"}]}]}], 
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "3"}], ")"}]}]]}], ")"}], "*", 
     RowBox[{"A", "[", "m", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", "*", 
         RowBox[{"T", "[", "m", "]"}]}], 
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "3"}], ")"}]}]], "-", 
       FractionBox["2", 
        RowBox[{"m", "+", "1"}]]}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"A", "[", "m", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", "*", 
      SuperscriptBox[
       RowBox[{"A", "[", "m", "]"}], "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"m", "+", "3"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.406939637546875*^9, 3.406939666125*^9}, {
   3.406941970671875*^9, 3.406941972703125*^9}, 3.407103396953125*^9, {
   3.40710343065625*^9, 3.407103432171875*^9}, {3.407103796171875*^9, 
   3.407103810734375*^9}, {3.407103842140625*^9, 3.407103935015625*^9}, 
   3.40710727584375*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"j", "=", "1"}], 
       RowBox[{"m", "-", "1"}]], 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"i", "=", "1"}], "j"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "i"], "-", 
         SubscriptBox["x", 
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}]]}], ")"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"j", "=", "1"}], 
       RowBox[{"m", "-", "1"}]], 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"i", "=", "1"}], "j"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["y", "i"], "-", 
         SubscriptBox["y", 
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}]]}], ")"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"i", "=", "1"}], "m"], 
      SubscriptBox["y", "i"]}], ")"}], "*", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       SubscriptBox["y", "i"]}]}]], "*", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "*", 
        SubscriptBox["x", "i"], "*", 
        SubscriptBox["y", "i"]}], ")"}]}]], "*", 
    RowBox[{"G", "[", "m", "]"}], "*", 
    RowBox[{"B", "[", "m", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.406939673390625*^9, 3.40693969034375*^9}, {
   3.407104327671875*^9, 3.407104355015625*^9}, {3.4071044085*^9, 
   3.407104461953125*^9}, {3.4071048185625*^9, 3.407104820109375*^9}, {
   3.407104860125*^9, 3.407104914421875*^9}, 3.408228269125*^9, 
   3.4082283445*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", "m", "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       SubscriptBox["y", "i"]}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["x", "i"], " ", 
       SubscriptBox["y", "i"]}]}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"i", "=", "1"}], "m"], 
     SubscriptBox["y", "i"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"j", "=", "1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"i", "=", "1"}], "j"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["x", "i"], "-", 
        SubscriptBox["x", 
         RowBox[{"1", "+", "j"}]]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"j", "=", "1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"i", "=", "1"}], "j"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["y", "i"], "-", 
        SubscriptBox["y", 
         RowBox[{"1", "+", "j"}]]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "m"], 
            SubscriptBox["x", "i"]}]}], ")"}], "3"]}]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", 
           RowBox[{"1", "+", "m"}]]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "m"], 
            SubscriptBox["y", "i"]}]}], 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}]}]]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}]}], "+", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "1"}], "m"], 
          SubscriptBox["x", "i"]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "m"], 
            SubscriptBox["y", "i"]}]}], 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"i", "=", "1"}], "m"], 
               SubscriptBox["y", "i"]}], ")"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], "m"], 
             SubsuperscriptBox["y", "i", "2"]}]}]}], 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}]}]]}], ")"}]}], 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}]}], "+", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "1"}], "m"], 
        SubscriptBox["x", "i"]}]}]]}], ")"}]}], 
  RowBox[{
   UnderoverscriptBox["\[Product]", 
    RowBox[{"j", "=", "1"}], "m"], 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"i", "=", "1"}], "j"], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "i"], "+", 
      SubscriptBox["x", "j"]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.40849062434375*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "1"}], ",", 
    RowBox[{"m", "\[LessEqual]", "dim"}], ",", 
    RowBox[{"m", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "0"}], ",", 
       RowBox[{"r", "\[LessEqual]", "m"}], ",", 
       RowBox[{"r", "++"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"m", ",", "r", ",", "0"}], "]"}], "=", 
         RowBox[{"f", "[", "m", "]"}]}], ";", " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"s", "=", "1"}], ",", 
          RowBox[{"s", "\[LessEqual]", 
           RowBox[{"m", "-", "r"}]}], ",", 
          RowBox[{"s", "++"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"m", ",", "r", ",", "s"}], "]"}], "=", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Residue", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"m", ",", "r", ",", 
                  RowBox[{"(", 
                   RowBox[{"s", "-", "1"}], ")"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["x", "s"], ",", "0"}], "}"}]}], "]"}], ",", 
              RowBox[{"TimeConstraint", "\[Rule]", "10000"}]}], "]"}]}], ";", 
           
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], "]"}], 
        " ", ";", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"s", "=", 
           RowBox[{"m", "-", "r", "+", "1"}]}], ",", 
          RowBox[{"s", "\[LessEqual]", "m"}], ",", 
          RowBox[{"s", "++"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"m", ",", "r", ",", "s"}], "]"}], "=", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Residue", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"m", ",", "r", ",", 
                  RowBox[{"(", 
                   RowBox[{"s", "-", "1"}], ")"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["x", "s"], ",", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"i", "=", 
                    RowBox[{"s", "+", "1"}]}], "m"], 
                    SubscriptBox["x", "i"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m", "+", "2"}], ")"}], "\[ImaginaryI]"}]}], 
                   ")"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"TimeConstraint", "\[Rule]", "10000"}]}], "]"}]}], ";", 
           
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], " ", 
         "]"}]}]}], "]"}], ";", 
     RowBox[{
      SubscriptBox["y", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}]], "=", 
      RowBox[{"-", "\[Infinity]"}]}], ";", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "0"}], ",", 
       RowBox[{"r", "\[LessEqual]", "m"}], ",", 
       RowBox[{"r", "++"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "r", ",", "0"}], "]"}], "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "*", "\[Pi]", "*", "\[ImaginaryI]"}], ")"}], "m"], 
          "*", 
          RowBox[{"R", "[", 
           RowBox[{"m", ",", "r", ",", "m"}], "]"}]}]}], ";", " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"s", "=", "1"}], ",", 
          RowBox[{"s", "\[LessEqual]", 
           RowBox[{"m", "-", "r", "-", "1"}]}], ",", 
          RowBox[{"s", "++"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", "s"}], "]"}], "=", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"m", ",", "r", ",", 
                RowBox[{"(", 
                 RowBox[{"s", "-", "1"}], ")"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "s"], ",", 
                SubscriptBox["y", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "1"}], ")"}]], ",", "\[Infinity]"}], 
               "}"}]}], "]"}]}], ";", 
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], "]"}], 
        ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"r", "<", "m"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"m", "-", "r"}], ")"}]}], "]"}], "=", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"m", ",", "r", ",", 
                RowBox[{"(", 
                 RowBox[{"m", "-", "r", "-", "1"}], ")"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", 
                 RowBox[{"(", 
                  RowBox[{"m", "-", "r"}], ")"}]], ",", "0", ",", 
                "\[Infinity]"}], "}"}]}], "]"}]}], ";", 
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"m", "-", "r", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], 
         "]"}], ";", " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"s", "=", 
           RowBox[{"m", "-", "r", "+", "1"}]}], ",", 
          RowBox[{"s", "\[LessEqual]", "m"}], ",", 
          RowBox[{"s", "++"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", "s"}], "]"}], "=", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"m", ",", "r", ",", 
                RowBox[{"(", 
                 RowBox[{"s", "-", "1"}], ")"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "s"], ",", 
                SubscriptBox["y", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "1"}], ")"}]], ",", "0"}], "}"}]}], 
             "]"}]}], ";", 
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], "]"}]}]}],
       "]"}], ";", 
     RowBox[{
      SubscriptBox["y", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}]], "=."}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "0"}], ",", 
       RowBox[{"r", "\[LessEqual]", "m"}], ",", 
       RowBox[{"r", "++"}], ",", 
       RowBox[{
        RowBox[{"\[Beta]", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", "m"}], ")"}], ",", "m"}], "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox["2", 
            FractionBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", "m"}], "2"]], 
           RowBox[{"4", "*", 
            SuperscriptBox["\[Pi]", 
             RowBox[{"(", 
              RowBox[{"2", "*", "m"}], ")"}]], "*", 
            SuperscriptBox["\[ImaginaryI]", 
             SuperscriptBox["m", "2"]], "*", 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"i", "=", "1"}], 
               RowBox[{"m", "-", "1"}]], 
              RowBox[{"(", 
               RowBox[{"i", "!"}], ")"}]}], ")"}]}]], ")"}], "*", 
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "r", ",", "m"}], "]"}]}]}]}], "]"}]}]}], "]"}], 
  ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"r", ",", "s", ",", "m"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.40694171284375*^9, 3.406941738703125*^9}, {
   3.40710502384375*^9, 3.407105101484375*^9}, {3.407105132203125*^9, 
   3.40710515453125*^9}, {3.407105185296875*^9, 3.407105306328125*^9}, {
   3.407105372609375*^9, 3.407105379890625*^9}, 3.407105459515625*^9, {
   3.407105605578125*^9, 3.4071056123125*^9}, {3.407106356015625*^9, 
   3.40710635934375*^9}, {3.407107352015625*^9, 3.407107357859375*^9}, 
   3.40717747528125*^9, {3.407178432015625*^9, 3.407178434125*^9}, {
   3.4072399255625*^9, 3.40723995203125*^9}, {3.40849056025*^9, 
   3.408490568421875*^9}}],

Cell[TextData[{
 "\nWe then define an array, which we call ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", 
     RowBox[{"2", "q"}]], " ", ","}], TraditionalForm]]],
 " and fill it with the values we calculated for the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    RowBox[{"2", "q"}]], TraditionalForm]]],
 ".\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
  3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
  3.41175675196875*^9}, {3.411756912234375*^9, 3.4117569919375*^9}, {
  3.41175731778125*^9, 3.41175731909375*^9}, {3.411758763296875*^9, 
  3.411758764890625*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Beta]", 
   RowBox[{"2", "q"}]], "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Beta]", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", "m", "-", "1"}], ")"}], ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.40710539721875*^9, 3.40710541565625*^9}, {
   3.407105451484375*^9, 3.407105454453125*^9}, {3.4071054969375*^9, 
   3.40710550521875*^9}, 3.4071055425*^9, {3.40710650953125*^9, 
   3.40710651940625*^9}, {3.40710898740625*^9, 3.407108993328125*^9}, {
   3.407177968609375*^9, 3.407177969453125*^9}, {3.4071781966875*^9, 
   3.4071782039375*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["1", 
      RowBox[{"27", " ", "\[Pi]"}]], 
     FractionBox["1", 
      RowBox[{
      "27", " ", "\[Pi]"}]], "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["1", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     FractionBox["16", 
      RowBox[{"405", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     FractionBox["47", 
      RowBox[{"3240", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["4", 
      RowBox[{"125", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["253", 
      RowBox[{"4000", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["3584", 
      RowBox[{"91125", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["23563", 
      RowBox[{"2916000", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["4", 
      RowBox[{"63", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["15744", 
      RowBox[{"109375", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["1056667", 
      RowBox[{"9000000", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["30703616", 
      RowBox[{"717609375", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["267828299", 
      RowBox[{"45927000000", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "\<\"\"\>"},
    {
     FractionBox["60", 
      RowBox[{"343", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["108910", 
      RowBox[{"250047", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["282849792", 
      RowBox[{"669921875", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["104303748094457", 
      RowBox[{"500094000000000", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["76407504896", 
      RowBox[{"1465119140625", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["7748755716629", 
      RowBox[{"1500282000000000", " ", 
       SuperscriptBox["\[Pi]", "5"]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{Rational[1, 27]/Pi, Rational[1, 27]/Pi}, {
    Rational[1, 40] Pi^(-2), Rational[16, 405] Pi^(-2), Rational[47, 3240] 
     Pi^(-2)}, {
    Rational[4, 125] Pi^(-3), Rational[253, 4000] Pi^(-3), 
     Rational[3584, 91125] Pi^(-3), Rational[23563, 2916000] Pi^(-3)}, {
    Rational[4, 63] Pi^(-4), Rational[15744, 109375] Pi^(-4), 
     Rational[1056667, 9000000] Pi^(-4), Rational[30703616, 717609375] 
     Pi^(-4), Rational[267828299, 45927000000] Pi^(-4)}, {
    Rational[60, 343] Pi^(-5), Rational[108910, 250047] Pi^(-5), 
     Rational[282849792, 669921875] Pi^(-5), 
     Rational[104303748094457, 500094000000000] Pi^(-5), 
     Rational[76407504896, 1465119140625] Pi^(-5), 
     Rational[7748755716629, 1500282000000000] Pi^(-5)}}]]], "Output",
 CellChangeTimes->{3.40898730928125*^9}]
}, Open  ]],

Cell[TextData[{
 "\nHere we define an array, which we call ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", 
     RowBox[{"2", "m"}]], " ", ","}], TraditionalForm]]],
 " and fill it with the values we calculated for the q = m cases.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
  3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
  3.41175675196875*^9}, {3.411756912234375*^9, 3.411757047875*^9}, {
  3.411757314453125*^9, 3.411757315671875*^9}, {3.411761325171875*^9, 
  3.411761326109375*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Beta]", 
   RowBox[{"2", "m"}]], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", 
     RowBox[{"m", ",", "m"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "dim"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.407178013046875*^9, 3.407178048984375*^9}, {
  3.40717808240625*^9, 3.407178083625*^9}, {3.407178150421875*^9, 
  3.40717815790625*^9}, {3.40717821934375*^9, 3.407178230546875*^9}, {
  3.407178313875*^9, 3.407178315140625*^9}, {3.407178394265625*^9, 
  3.407178395734375*^9}, {3.4071785449375*^9, 3.40717854715625*^9}, {
  3.40724036121875*^9, 3.4072403878125*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", "\[Pi]"}]], ",", 
   FractionBox["1", 
    RowBox[{"40", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   FractionBox["4", 
    RowBox[{"125", " ", 
     SuperscriptBox["\[Pi]", "3"]}]], ",", 
   FractionBox["4", 
    RowBox[{"63", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], ",", 
   FractionBox["60", 
    RowBox[{"343", " ", 
     SuperscriptBox["\[Pi]", "5"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.408987309296875*^9}]
}, Open  ]],

Cell[TextData[{
 "\nHere we define an array, which we call ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", 
      RowBox[{"2", "q"}]], " ", "'"}], ","}], TraditionalForm]]],
 " and fill it with the values we calculated for the q ",
 "\[NotEqual] ",
 "m cases.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
  3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
  3.41175675196875*^9}, {3.411756912234375*^9, 3.411757068453125*^9}, {
  3.411757311*^9, 3.4117573128125*^9}, {3.411761327296875*^9, 
  3.411761328*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    RowBox[{"2", "q"}]], "'"}], "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Beta]", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", "m", "-", "1"}], ")"}], ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2", ",", 
       RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.40710539721875*^9, 3.40710541565625*^9}, {
   3.407105451484375*^9, 3.407105454453125*^9}, {3.4071054969375*^9, 
   3.40710550521875*^9}, 3.4071055425*^9, {3.40710650953125*^9, 
   3.40710651940625*^9}, {3.40710898740625*^9, 3.407108993328125*^9}, {
   3.407177968609375*^9, 3.407177969453125*^9}, {3.4071781966875*^9, 
   3.4071782039375*^9}, {3.407179299671875*^9, 3.40717930709375*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["1", 
      RowBox[{
      "27", " ", "\[Pi]"}]], "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["16", 
      RowBox[{"405", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     FractionBox["47", 
      RowBox[{"3240", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["253", 
      RowBox[{"4000", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["3584", 
      RowBox[{"91125", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["23563", 
      RowBox[{"2916000", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["15744", 
      RowBox[{"109375", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["1056667", 
      RowBox[{"9000000", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["30703616", 
      RowBox[{"717609375", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["267828299", 
      RowBox[{"45927000000", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "\<\"\"\>"},
    {
     FractionBox["108910", 
      RowBox[{"250047", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["282849792", 
      RowBox[{"669921875", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["104303748094457", 
      RowBox[{"500094000000000", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["76407504896", 
      RowBox[{"1465119140625", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["7748755716629", 
      RowBox[{"1500282000000000", " ", 
       SuperscriptBox["\[Pi]", "5"]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{Rational[1, 27]/Pi}, {
    Rational[16, 405] Pi^(-2), Rational[47, 3240] Pi^(-2)}, {
    Rational[253, 4000] Pi^(-3), Rational[3584, 91125] Pi^(-3), 
     Rational[23563, 2916000] Pi^(-3)}, {
    Rational[15744, 109375] Pi^(-4), Rational[1056667, 9000000] Pi^(-4), 
     Rational[30703616, 717609375] Pi^(-4), Rational[267828299, 45927000000] 
     Pi^(-4)}, {
    Rational[108910, 250047] Pi^(-5), Rational[282849792, 669921875] Pi^(-5), 
     Rational[104303748094457, 500094000000000] Pi^(-5), 
     Rational[76407504896, 1465119140625] Pi^(-5), 
     Rational[7748755716629, 1500282000000000] Pi^(-5)}}]]], "Output",
 CellChangeTimes->{3.408987309296875*^9}]
}, Open  ]],

Cell[TextData[{
 "\nHere we define an array, which we call ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "2"], " ", "'"}], ","}], TraditionalForm]]],
 " and fill it with the values given by summing over q \[NotEqual] m in each \
dimension.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
  3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
  3.41175675196875*^9}, {3.411756912234375*^9, 3.41175711865625*^9}, {
  3.41175730734375*^9, 3.411757308875*^9}, {3.41176132990625*^9, 
  3.41176133059375*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "2"], "'"}], "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", 
       RowBox[{"m", "+", "1"}]}], 
      RowBox[{"2", "m"}]], 
     RowBox[{"\[Beta]", "[", 
      RowBox[{"i", ",", "m"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "dim"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.40717825834375*^9, 3.407178332484375*^9}, {
  3.407178549796875*^9, 3.407178550546875*^9}, {3.407204073109375*^9, 
  3.407204074046875*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", "\[Pi]"}]], ",", 
   FractionBox["35", 
    RowBox[{"648", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   FractionBox["10084", 
    RowBox[{"91125", " ", 
     SuperscriptBox["\[Pi]", "3"]}]], ",", 
   FractionBox["14236", 
    RowBox[{"45927", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], ",", 
   FractionBox["842900", 
    RowBox[{"750141", " ", 
     SuperscriptBox["\[Pi]", "5"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.4089873093125*^9}]
}, Open  ]],

Cell["\<\


\
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.407177868640625*^9, 3.40717786921875*^9}},
 FormatType->"TextForm"],

Cell[TextData[{
 "Next, we calculate the values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", 
     RowBox[{"2", "q"}]], " "}], TraditionalForm]]],
 "for 1 \[LessEqual] m \[LessEqual] 5 and m \[LessEqual] q \[LessEqual] 2m \
using the formula given in Lemma 1.4 of the paper.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757160859375*^9, 
   3.411757198546875*^9}, 3.411757302421875*^9, {3.411758819140625*^9, 
   3.4117588229375*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G1", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"4", "*", 
         RowBox[{"T", "[", "m", "]"}]}], 
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"4", "*", 
          SuperscriptBox[
           RowBox[{"T", "[", "m", "]"}], "2"]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"T2", "[", "m", "]"}]}]}], 
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "3"}], ")"}]}]]}], ")"}], 
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"m", "+", "2"}]], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"16", "*", 
       RowBox[{"(", 
        RowBox[{"m", "+", "2"}], ")"}], "*", 
       RowBox[{"T", "[", "m", "]"}]}], "+", 
      RowBox[{"16", "m"}]}], 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"m", "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "+", "2"}], ")"}], "3"], 
      RowBox[{"(", 
       RowBox[{"m", "+", "3"}], ")"}]}]], "-", 
    FractionBox["8", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "+", "2"}], ")"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.407109197671875*^9, {3.407109312125*^9, 3.407109317765625*^9}, {
   3.407109403703125*^9, 3.40710951096875*^9}, {3.407109613625*^9, 
   3.407109690203125*^9}, 3.407179472*^9, 3.407201679609375*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G2", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"4", "*", 
           RowBox[{"T", "[", "m", "]"}]}], 
          RowBox[{"m", 
           RowBox[{"(", 
            RowBox[{"m", "+", "1"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"4", "*", 
            SuperscriptBox[
             RowBox[{"T", "[", "m", "]"}], "2"]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"T2", "[", "m", "]"}]}]}], 
          RowBox[{"m", 
           RowBox[{"(", 
            RowBox[{"m", "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"m", "+", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"m", "+", "3"}], ")"}]}]]}], ")"}], 
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"m", "+", "2"}]], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "*", 
           RowBox[{"T", "[", "m", "]"}]}], 
          RowBox[{"m", 
           RowBox[{"(", 
            RowBox[{"m", "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"m", "+", "3"}], ")"}]}]], "-", 
         FractionBox["2", 
          RowBox[{"m", "+", "1"}]]}], ")"}], 
       FractionBox[
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "2"}], ")"}], 
            SubscriptBox["y", "m"]}], "-", "1"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "+", "2"}], ")"}], "2"]]}], "+", 
      FractionBox[
       RowBox[{"8", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "2"}], ")"}], "2"], 
           SuperscriptBox[
            SubscriptBox["y", "m"], "2"]}], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"m", "+", "2"}], ")"}], 
           SubscriptBox["y", "m"]}], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "+", "2"}], ")"}], "3"], 
        RowBox[{"(", 
         RowBox[{"m", "+", "3"}], ")"}]}]]}], ")"}], "*", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "+", "2"}], ")"}], 
      SubscriptBox["y", "m"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.40710919965625*^9, {3.407109307484375*^9, 3.407109323875*^9}, {
   3.40710942565625*^9, 3.40710943034375*^9}, 3.4071097236875*^9, {
   3.4071098038125*^9, 3.407109828765625*^9}, {3.407109933609375*^9, 
   3.407109953515625*^9}, {3.40710998378125*^9, 3.407110008890625*^9}, {
   3.40717670925*^9, 3.407176721921875*^9}, 3.4071794741875*^9, 
   3.407201682375*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", "m_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       SubscriptBox["y", "i"]}]}]], "*", 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"j", "=", "1"}], 
       RowBox[{"m", "-", "1"}]], 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"i", "=", "1"}], "j"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["y", "i"], "-", 
         SubscriptBox["y", 
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}]]}], ")"}]}]}], ")"}], "*", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"i", "=", "1"}], "m"], 
     SubscriptBox["y", "i"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.407109970828125*^9, 3.4071099778125*^9}, 
   3.407176260078125*^9, 3.408228274171875*^9, 3.40822833434375*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f1", "[", "m", "]"}], "*", 
  RowBox[{"G1", "[", "m", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], "m"], 
     SubscriptBox["y", "i"]}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"i", "=", "1"}], "m"], 
    SubscriptBox["y", "i"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]], 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"i", "=", "1"}], "j"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["y", "i"], "-", 
       SubscriptBox["y", 
        RowBox[{"1", "+", "j"}]]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["8", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"16", " ", "m"}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "1"}], "m"], 
        SubscriptBox["y", "i"]}]}]}], 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "1"}], "m"], 
           SubscriptBox["y", "i"]}]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"i", "=", "1"}], "m"], 
              SubscriptBox["y", "i"]}], ")"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "m"], 
            SubsuperscriptBox["y", "i", "2"]}]}]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m"}], ")"}]}]]}], ")"}]}], 
     RowBox[{"2", "+", "m"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.408987309390625*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "1"}], ",", 
    RowBox[{"m", "\[LessEqual]", "dim"}], ",", 
    RowBox[{"m", "++"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"J", "[", 
       RowBox[{"m", ",", "0", ",", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"f1", "[", "m", "]"}], "*", 
       RowBox[{"G1", "[", "m", "]"}]}]}], ";", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"q", "=", "1"}], ",", 
       RowBox[{"q", "\[LessEqual]", 
        RowBox[{"m", "-", "1"}]}], ",", 
       RowBox[{"q", "++"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "0", ",", "q"}], "]"}], "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"J", "[", 
            RowBox[{"m", ",", "0", ",", 
             RowBox[{"(", 
              RowBox[{"q", "-", "1"}], ")"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["y", "q"], ",", 
             SubscriptBox["y", 
              RowBox[{"(", 
               RowBox[{"q", "+", "1"}], ")"}]], ",", "\[Infinity]"}], "}"}]}],
           "]"}]}], ";", 
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"(", 
            RowBox[{"q", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], "]"}], ";", 
     RowBox[{
      RowBox[{"J", "[", 
       RowBox[{"m", ",", "0", ",", "m"}], "]"}], "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"J", "[", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["y", "m"], ",", "0", ",", "\[Infinity]"}], "}"}]}], 
       "]"}]}], ";", 
     RowBox[{
      RowBox[{"J", "[", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"(", 
         RowBox[{"m", "-", "1"}], ")"}]}], "]"}], "=."}], ";", 
     RowBox[{
      SubscriptBox["y", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}]], "=", 
      RowBox[{"-", "\[Infinity]"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "1"}], ",", 
       RowBox[{"r", "\[LessEqual]", "m"}], ",", 
       RowBox[{"r", "++"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "r", ",", "0"}], "]"}], "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "r"], "*", 
          RowBox[{"f1", "[", "m", "]"}], "*", 
          RowBox[{"G2", "[", "m", "]"}]}]}], ";", " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"s", "=", "1"}], ",", 
          RowBox[{"s", "\[LessEqual]", 
           RowBox[{"m", "-", "r", "-", "1"}]}], ",", 
          RowBox[{"s", "++"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", "s"}], "]"}], "=", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"m", ",", "r", ",", 
                RowBox[{"(", 
                 RowBox[{"s", "-", "1"}], ")"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "s"], ",", 
                SubscriptBox["y", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "1"}], ")"}]], ",", "\[Infinity]"}], 
               "}"}]}], "]"}]}], ";", 
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], "]"}], 
        ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"r", "<", "m"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"m", "-", "r"}], ")"}]}], "]"}], "=", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"m", ",", "r", ",", 
                RowBox[{"(", 
                 RowBox[{"m", "-", "r", "-", "1"}], ")"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", 
                 RowBox[{"(", 
                  RowBox[{"m", "-", "r"}], ")"}]], ",", "0", ",", 
                "\[Infinity]"}], "}"}]}], "]"}]}], ";", 
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"m", "-", "r", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], 
         "]"}], ";", " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"s", "=", 
           RowBox[{"m", "-", "r", "+", "1"}]}], ",", 
          RowBox[{"s", "\[LessEqual]", "m"}], ",", 
          RowBox[{"s", "++"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", "s"}], "]"}], "=", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"m", ",", "r", ",", 
                RowBox[{"(", 
                 RowBox[{"s", "-", "1"}], ")"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "s"], ",", 
                SubscriptBox["y", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "1"}], ")"}]], ",", "0"}], "}"}]}], 
             "]"}]}], ";", 
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], "]"}]}]}],
       "]"}], ";", 
     RowBox[{
      SubscriptBox["y", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}]], "=."}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "0"}], ",", 
       RowBox[{"r", "\[LessEqual]", "m"}], ",", 
       RowBox[{"r", "++"}], ",", 
       RowBox[{
        RowBox[{"\[Gamma]", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", "m"}], ")"}], ",", "m"}], "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox["2", 
            FractionBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", "m"}], "2"]], 
           RowBox[{"4", "*", 
            SuperscriptBox["\[Pi]", 
             RowBox[{"(", "m", ")"}]], "*", 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"i", "=", "1"}], 
               RowBox[{"m", "-", "1"}]], 
              RowBox[{"(", 
               RowBox[{"i", "!"}], ")"}]}], ")"}]}]], ")"}], "*", 
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "r", ",", "m"}], "]"}]}]}]}], "]"}]}]}], "]"}], 
  ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"q", ",", "r", ",", "s", ",", "m"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.407109230453125*^9, 3.40710925809375*^9}, 
   3.407109394578125*^9, {3.40711003546875*^9, 3.4071100611875*^9}, {
   3.407175466203125*^9, 3.40717547865625*^9}, {3.4071755296875*^9, 
   3.407175553109375*^9}, 3.407175727171875*^9, {3.407176516828125*^9, 
   3.4071765300625*^9}, 3.4071767068125*^9, {3.40717704234375*^9, 
   3.407177048203125*^9}, 3.407177162625*^9, {3.407177458328125*^9, 
   3.4071774689375*^9}, 3.40717787878125*^9, {3.40717850746875*^9, 
   3.407178509796875*^9}, {3.4071794769375*^9, 3.40717948*^9}, {
   3.407201695390625*^9, 3.40720169771875*^9}, 3.40778083840625*^9}],

Cell["\<\

Then we assign these values to the array a,
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757226015625*^9, 
   3.411757243015625*^9}, {3.411757291796875*^9, 3.411757293484375*^9}, {
   3.411758782484375*^9, 3.41175878296875*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", "m", "-", "1"}], ")"}], ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4071756213125*^9, 3.407175633515625*^9}, 
   3.40717716390625*^9, 3.407177881359375*^9, {3.407177987921875*^9, 
   3.407177989078125*^9}, 3.4071783615625*^9, 3.407780842203125*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["1", 
      RowBox[{"27", " ", "\[Pi]"}]], 
     FractionBox["1", 
      RowBox[{
      "27", " ", "\[Pi]"}]], "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["1", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     FractionBox["16", 
      RowBox[{"405", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     FractionBox["47", 
      RowBox[{"3240", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["4", 
      RowBox[{"125", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["253", 
      RowBox[{"4000", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["3584", 
      RowBox[{"91125", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["23563", 
      RowBox[{"2916000", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["4", 
      RowBox[{"63", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["15744", 
      RowBox[{"109375", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["1056667", 
      RowBox[{"9000000", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["30703616", 
      RowBox[{"717609375", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["267828299", 
      RowBox[{"45927000000", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "\<\"\"\>"},
    {
     FractionBox["60", 
      RowBox[{"343", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["108910", 
      RowBox[{"250047", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["282849792", 
      RowBox[{"669921875", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["104303748094457", 
      RowBox[{"500094000000000", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["76407504896", 
      RowBox[{"1465119140625", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["7748755716629", 
      RowBox[{"1500282000000000", " ", 
       SuperscriptBox["\[Pi]", "5"]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{Rational[1, 27]/Pi, Rational[1, 27]/Pi}, {
    Rational[1, 40] Pi^(-2), Rational[16, 405] Pi^(-2), Rational[47, 3240] 
     Pi^(-2)}, {
    Rational[4, 125] Pi^(-3), Rational[253, 4000] Pi^(-3), 
     Rational[3584, 91125] Pi^(-3), Rational[23563, 2916000] Pi^(-3)}, {
    Rational[4, 63] Pi^(-4), Rational[15744, 109375] Pi^(-4), 
     Rational[1056667, 9000000] Pi^(-4), Rational[30703616, 717609375] 
     Pi^(-4), Rational[267828299, 45927000000] Pi^(-4)}, {
    Rational[60, 343] Pi^(-5), Rational[108910, 250047] Pi^(-5), 
     Rational[282849792, 669921875] Pi^(-5), 
     Rational[104303748094457, 500094000000000] Pi^(-5), 
     Rational[76407504896, 1465119140625] Pi^(-5), 
     Rational[7748755716629, 1500282000000000] Pi^(-5)}}]]], "Output",
 CellChangeTimes->{3.40898790215625*^9}]
}, Open  ]],

Cell["\<\

and check to see that they match our previously calculated values.
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757252625*^9, 
   3.41175729753125*^9}, {3.41175878853125*^9, 3.41175878909375*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "\[Equal]", 
  SubscriptBox["\[Beta]", 
   RowBox[{"2", "q"}]]}]], "Input",
 CellChangeTimes->{{3.407177820015625*^9, 3.407177835796875*^9}, 
   3.40717837334375*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.40898790215625*^9}]
}, Open  ]],

Cell["\<\


\
\>", "Input",
 CellChangeTimes->{{3.407177868640625*^9, 3.40717786921875*^9}},
 FormatType->"TextForm"],

Cell[TextData[{
 "Next, we calculate the values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", 
     RowBox[{"2", "m"}]], " "}], TraditionalForm]]],
 "for 1 \[LessEqual] m \[LessEqual] 5 using the formula given in Lemma 1.5 of \
the paper, and assign these values to the array b.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757160859375*^9, 
   3.411757198546875*^9}, 3.411757302421875*^9, {3.411757347578125*^9, 
   3.411757400859375*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"4", "*", 
      RowBox[{"m", "!"}]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "m"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "+", "2"}], ")"}], "3"], 
      RowBox[{"(", 
       RowBox[{"m", "+", "3"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "dim"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4071786985625*^9, 3.407178767875*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", "\[Pi]"}]], ",", 
   FractionBox["1", 
    RowBox[{"40", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   FractionBox["4", 
    RowBox[{"125", " ", 
     SuperscriptBox["\[Pi]", "3"]}]], ",", 
   FractionBox["4", 
    RowBox[{"63", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], ",", 
   FractionBox["60", 
    RowBox[{"343", " ", 
     SuperscriptBox["\[Pi]", "5"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.408987902171875*^9}]
}, Open  ]],

Cell["\<\

We then check to see that they match our previously calculated values.
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757252625*^9, 
   3.41175729753125*^9}, {3.411757417*^9, 3.411757417234375*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "==", 
  SubscriptBox["\[Beta]", 
   RowBox[{"2", "m"}]]}]], "Input",
 CellChangeTimes->{{3.40717877603125*^9, 3.407178784671875*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.408987902171875*^9}]
}, Open  ]],

Cell["\<\


\
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.407177868640625*^9, 3.40717786921875*^9}},
 FormatType->"TextForm"],

Cell[TextData[{
 "This time we calculate the values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", 
     RowBox[{"2", "q"}]], " "}], TraditionalForm]]],
 "for 1 \[LessEqual] m \[LessEqual] 5 and m < q \[LessEqual] 2m using the \
formulas given in Lemma 1.6 of the paper.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757160859375*^9, 
   3.411757198546875*^9}, 3.411757302421875*^9, {3.411757347578125*^9, 
   3.411757400859375*^9}, {3.411757458734375*^9, 3.411757475125*^9}, {
   3.41175765346875*^9, 3.411757670625*^9}, 3.41175772871875*^9, 
   3.411757784984375*^9},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G3", "[", 
    RowBox[{"p_", ",", "m_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", "3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", "4"}], ")"}]}], "-", "4"}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "2"}], ")"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"m", "+", "1"}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{"m", "+", "4"}], ")"}], " ", 
          RowBox[{"T", "[", "m", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"T", "[", "m", "]"}], "2"], "+", 
         RowBox[{"2", "*", 
          RowBox[{"T2", "[", "m", "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", "4"}], ")"}], " ", 
          SubscriptBox["y", "p"]}], "-", 
         RowBox[{"2", " ", "*", 
          SubscriptBox["y", "p"], "*", 
          RowBox[{"T", "[", "m", "]"}]}], "-", 
         SuperscriptBox[
          SubscriptBox["y", "p"], "2"]}], ")"}]}]}], ")"}], "*", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SubscriptBox["y", "p"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.40717950071875*^9, 3.407179506890625*^9}, 
   3.407179558921875*^9, {3.40717959821875*^9, 3.40717982325*^9}, {
   3.407179866109375*^9, 3.407179875859375*^9}, {3.407180126421875*^9, 
   3.40718012784375*^9}, {3.407180233859375*^9, 3.40718026359375*^9}, 
   3.407201708625*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f1", "[", "m", "]"}], "*", 
  RowBox[{"G3", "[", 
   RowBox[{"p", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{3.408228401328125*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["y", "p"]}], "-", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], "m"], 
     SubscriptBox["y", "i"]}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"i", "=", "1"}], "m"], 
    SubscriptBox["y", "i"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"j", "=", "1"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]], 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"i", "=", "1"}], "j"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["y", "i"], "-", 
       SubscriptBox["y", 
        RowBox[{"1", "+", "j"}]]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}], " ", 
        SubscriptBox["y", "p"]}], "-", 
       SubsuperscriptBox["y", "p", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}], " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "m"], 
         SubscriptBox["y", "i"]}]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["y", "p"], " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "m"], 
         SubscriptBox["y", "i"]}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "1"}], "m"], 
          SubscriptBox["y", "i"]}], ")"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "m"], 
         SubsuperscriptBox["y", "i", "2"]}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{3.408987902234375*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "1"}], ",", 
    RowBox[{"m", "\[LessEqual]", "dim"}], ",", 
    RowBox[{"m", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "1"}], ",", 
       RowBox[{"r", "\[LessEqual]", "m"}], ",", 
       RowBox[{"r", "++"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "r", ",", "0"}], "]"}], "=", 
         RowBox[{
          RowBox[{"f1", "[", "m", "]"}], "*", 
          RowBox[{"G3", "[", 
           RowBox[{
            RowBox[{"m", "+", "1", "-", "r"}], ",", "m"}], "]"}]}]}], ";", 
        " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"s", "=", "1"}], ",", 
          RowBox[{"s", "\[LessEqual]", 
           RowBox[{"m", "-", "1"}]}], ",", 
          RowBox[{"s", "++"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", "s"}], "]"}], "=", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"m", ",", "r", ",", 
                RowBox[{"(", 
                 RowBox[{"s", "-", "1"}], ")"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "s"], ",", 
                SubscriptBox["y", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "1"}], ")"}]], ",", "\[Infinity]"}], 
               "}"}]}], "]"}]}], ";", 
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"m", ",", "r", ",", 
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}]}], "]"}], "=."}]}]}], "]"}], 
        ";", 
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "r", ",", "m"}], "]"}], "=", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"J", "[", 
            RowBox[{"m", ",", "r", ",", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["y", "m"], ",", "0", ",", "\[Infinity]"}], "}"}]}], 
          "]"}]}], ";", 
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "r", ",", 
           RowBox[{"(", 
            RowBox[{"m", "-", "1"}], ")"}]}], "]"}], "=."}], ";"}]}], "]"}], 
     ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "0"}], ",", 
       RowBox[{"r", "\[LessEqual]", "m"}], ",", 
       RowBox[{"r", "++"}], ",", 
       RowBox[{
        RowBox[{"\[Gamma]", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", "m"}], ")"}], ",", "m"}], "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox["2", 
            FractionBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", "m", "-", "2"}], "2"]], 
           RowBox[{
            SuperscriptBox["\[Pi]", 
             RowBox[{"(", "m", ")"}]], "*", "m", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "2"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"i", "=", "1"}], 
               RowBox[{"m", "-", "1"}]], 
              RowBox[{"(", 
               RowBox[{"i", "!"}], ")"}]}], ")"}]}]], ")"}], "*", 
         RowBox[{"J", "[", 
          RowBox[{"m", ",", "r", ",", "m"}], "]"}]}]}]}], "]"}]}]}], "]"}], 
  ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"r", ",", "s", ",", "m"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.407179847875*^9, 3.407179918*^9}, {3.407179951265625*^9,
    3.4071799894375*^9}, {3.407180022125*^9, 3.407180062859375*^9}, {
   3.407180111828125*^9, 3.407180134765625*^9}, 3.40720171028125*^9, 
   3.40778085859375*^9}],

Cell["\<\

We assign these values to the array c,
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757226015625*^9, 
   3.411757243015625*^9}, {3.411757291796875*^9, 3.411757293484375*^9}, 
   3.411757684921875*^9, 3.411758157171875*^9},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", "m", "-", "1"}], ")"}], ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2", ",", 
       RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.40710539721875*^9, 3.40710541565625*^9}, {
   3.407105451484375*^9, 3.407105454453125*^9}, {3.4071054969375*^9, 
   3.40710550521875*^9}, 3.4071055425*^9, {3.40710650953125*^9, 
   3.40710651940625*^9}, {3.40710898740625*^9, 3.407108993328125*^9}, {
   3.407177968609375*^9, 3.407177969453125*^9}, {3.4071781966875*^9, 
   3.4071782039375*^9}, {3.407179299671875*^9, 3.40717930709375*^9}, 
   3.407180163140625*^9, 3.407780863671875*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["1", 
      RowBox[{
      "27", " ", "\[Pi]"}]], "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["16", 
      RowBox[{"405", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     FractionBox["47", 
      RowBox[{"3240", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["253", 
      RowBox[{"4000", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["3584", 
      RowBox[{"91125", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     FractionBox["23563", 
      RowBox[{"2916000", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "\<\"\"\>", "\<\"\"\>"},
    {
     FractionBox["15744", 
      RowBox[{"109375", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["1056667", 
      RowBox[{"9000000", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["30703616", 
      RowBox[{"717609375", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["267828299", 
      RowBox[{"45927000000", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "\<\"\"\>"},
    {
     FractionBox["108910", 
      RowBox[{"250047", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["282849792", 
      RowBox[{"669921875", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["104303748094457", 
      RowBox[{"500094000000000", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["76407504896", 
      RowBox[{"1465119140625", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], 
     FractionBox["7748755716629", 
      RowBox[{"1500282000000000", " ", 
       SuperscriptBox["\[Pi]", "5"]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{Rational[1, 27]/Pi}, {
    Rational[16, 405] Pi^(-2), Rational[47, 3240] Pi^(-2)}, {
    Rational[253, 4000] Pi^(-3), Rational[3584, 91125] Pi^(-3), 
     Rational[23563, 2916000] Pi^(-3)}, {
    Rational[15744, 109375] Pi^(-4), Rational[1056667, 9000000] Pi^(-4), 
     Rational[30703616, 717609375] Pi^(-4), Rational[267828299, 45927000000] 
     Pi^(-4)}, {
    Rational[108910, 250047] Pi^(-5), Rational[282849792, 669921875] Pi^(-5), 
     Rational[104303748094457, 500094000000000] Pi^(-5), 
     Rational[76407504896, 1465119140625] Pi^(-5), 
     Rational[7748755716629, 1500282000000000] Pi^(-5)}}]]], "Output",
 CellChangeTimes->{3.408988411328125*^9}]
}, Open  ]],

Cell["\<\

and then check to see that they match our previously calculated values.
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757252625*^9, 
   3.41175729753125*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "==", 
  RowBox[{
   SubscriptBox["\[Beta]", 
    RowBox[{"2", "q"}]], "'"}]}]], "Input",
 CellChangeTimes->{{3.4071803023125*^9, 3.407180304*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.408988411328125*^9}]
}, Open  ]],

Cell["\<\


\
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.407177868640625*^9, 3.40717786921875*^9}},
 FormatType->"TextForm"],

Cell[TextData[{
 "Here we calculate the values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "2"], "'"}], " "}], TraditionalForm]]],
 "for 1 \[LessEqual] m \[LessEqual] 5 using the formulas given in equation \
(23) of the paper.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757160859375*^9, 
   3.411757198546875*^9}, 3.411757302421875*^9, {3.411757347578125*^9, 
   3.411757400859375*^9}, {3.411757458734375*^9, 3.411757475125*^9}, {
   3.41175765346875*^9, 3.411757670625*^9}, {3.4117577393125*^9, 
   3.4117577820625*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G4", " ", "=", " ", "32"}], ";"}]], "Input",
 CellChangeTimes->{{3.40720171596875*^9, 3.407201773515625*^9}, {
   3.4072018084375*^9, 3.407201826203125*^9}, 3.40720271634375*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G5", "=", " ", 
   RowBox[{"48", " ", "*", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["y", "1"], "2"], "-", 
      RowBox[{"6", "*", 
       SubscriptBox["y", "1"]}], "+", "7"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.40720177903125*^9, 3.40720184415625*^9}, 
   3.40720271796875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G6", "[", "m_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "4"}], ")"}]}], "-", "4"}], ")"}]}], "+", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"m", "-", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", "2"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "4"}], ")"}], 
         SubscriptBox["y", "1"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "2"}], ")"}], 
         SubscriptBox["y", "1"], 
         SubscriptBox["y", "2"]}], " ", "+", 
        RowBox[{"3", 
         SuperscriptBox[
          SubscriptBox["y", "1"], "2"]}]}], ")"}]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.407201853171875*^9, 3.407201964875*^9}, 
   3.40720272153125*^9, 3.40720307721875*^9, {3.40720743771875*^9, 
   3.407207447328125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["2", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", "m", "-", "2"}], "2"]], 
      RowBox[{
       SuperscriptBox["\[Pi]", 
        RowBox[{"(", "m", ")"}]], "*", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "+", "2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "3"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"i", "=", "1"}], "m"], 
         RowBox[{"(", 
          RowBox[{"i", "!"}], ")"}]}], ")"}]}]], ")"}], "*", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       SubscriptBox["y", "i"]}]}]], "*", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SubscriptBox["y", "m"]}]], "*", 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"j", "=", "1"}], 
       RowBox[{"m", "-", "1"}]], 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"i", "=", "1"}], "j"], 
       RowBox[{"Abs", "[", 
        RowBox[{
         SubscriptBox["y", "i"], "-", 
         SubscriptBox["y", 
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}]]}], "]"}]}]}], ")"}], "*", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"i", "=", "1"}], "m"], 
     SubscriptBox["y", "i"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.407109970828125*^9, 3.4071099778125*^9}, 
   3.407176260078125*^9, {3.4072019744375*^9, 3.407201983578125*^9}, 
   3.407203082734375*^9, 3.407203827125*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G4", "*", 
  RowBox[{"f2", "[", "1", "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SubscriptBox["y", "1"]}]], " ", 
   SubscriptBox["y", "1"]}], 
  RowBox[{"27", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.408988411359375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G5", "*", 
  RowBox[{"f2", "[", "2", "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["y", "1"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["y", "2"]}]}]], " ", 
   RowBox[{"Abs", "[", 
    RowBox[{
     SubscriptBox["y", "1"], "-", 
     SubscriptBox["y", "2"]}], "]"}], " ", 
   SubscriptBox["y", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "-", 
     RowBox[{"6", " ", 
      SubscriptBox["y", "1"]}], "+", 
     SubsuperscriptBox["y", "1", "2"]}], ")"}], " ", 
   SubscriptBox["y", "2"]}], 
  RowBox[{"10", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{3.408988411359375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"G6", "[", "m", "]"}], "*", 
  RowBox[{"f2", "[", "m", "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m", "+", 
       SuperscriptBox["m", "2"]}], ")"}]}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["y", "m"]}], "-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      SubscriptBox["y", "i"]}]}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"-", "m"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"i", "=", "1"}], "m"], 
     SubscriptBox["y", "i"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"j", "=", "1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"i", "=", "1"}], "j"], 
      RowBox[{"Abs", "[", 
       RowBox[{
        SubscriptBox["y", "i"], "-", 
        SubscriptBox["y", 
         RowBox[{"1", "+", "j"}]]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "m"}], ")"}], " ", 
         SubscriptBox["y", "1"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
         SubscriptBox["y", "1"], " ", 
         SubscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"i", "=", "1"}], "m"], 
    RowBox[{"i", "!"}]}]}]]], "Output",
 CellChangeTimes->{3.408988411375*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", "1", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"G4", "*", 
      RowBox[{"f2", "[", "1", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", "0", ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}], ";", 
  RowBox[{
   RowBox[{"J", "[", "2", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"G5", "*", 
      RowBox[{"f2", "[", "2", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "2"], ",", "0", ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "3"}], ",", 
     RowBox[{"m", "\[LessEqual]", "dim"}], ",", 
     RowBox[{"m", "++"}], ",", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"G6", "[", "m", "]"}], "*", 
        RowBox[{"f2", "[", "m", "]"}]}]}], ";", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "1"}], ",", 
        RowBox[{"r", "\[LessEqual]", "m"}], ",", 
        RowBox[{"r", "++"}], ",", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"r", "+", "1"}], "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["y", "r"], ",", "0", ",", "\[Infinity]"}], "}"}]}]}], 
       "]"}], ";", 
      RowBox[{
       RowBox[{"J", "[", "m", "]"}], "=", 
       RowBox[{"Integrate", "@@", "A"}]}]}]}], "]"}], ";", 
   RowBox[{"Clear", "[", 
    RowBox[{"r", ",", "m", ",", "A"}], "]"}], " "}]}]}], "Input",
 CellChangeTimes->{{3.407179847875*^9, 3.407179918*^9}, {3.407179951265625*^9,
    3.4071799894375*^9}, {3.407180022125*^9, 3.407180062859375*^9}, {
   3.407180111828125*^9, 3.407180134765625*^9}, 3.40720171028125*^9, {
   3.40720202403125*^9, 3.40720217871875*^9}, 3.407202260796875*^9, {
   3.40720231715625*^9, 3.407202397578125*^9}, {3.40720243359375*^9, 
   3.407202504890625*^9}, {3.4072025514375*^9, 3.407202615140625*^9}, {
   3.40720384475*^9, 3.407203851296875*^9}, {3.407207719390625*^9, 
   3.407207828546875*^9}, {3.40720788509375*^9, 3.4072079573125*^9}, {
   3.407208849515625*^9, 3.407208970765625*^9}, 3.4072090104375*^9, {
   3.4072090811875*^9, 3.407209086734375*^9}, {3.407209228921875*^9, 
   3.407209241734375*^9}, {3.40721163859375*^9, 3.407211644015625*^9}, {
   3.4072117224375*^9, 3.407211796171875*^9}, {3.407211892*^9, 
   3.407211920671875*^9}, {3.407211988640625*^9, 3.407211988984375*^9}, {
   3.407212152796875*^9, 3.40721215384375*^9}}],

Cell["\<\

We assign these values to the array d, 
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757226015625*^9, 
   3.411757243015625*^9}, {3.411757291796875*^9, 3.411757293484375*^9}, 
   3.411757684921875*^9, {3.411758157171875*^9, 3.411758165640625*^9}, {
   3.41175886334375*^9, 3.411758865328125*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"J", "[", "m", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "dim"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.407202647625*^9, 3.40720266153125*^9}, 
   3.407203855546875*^9, {3.407207799828125*^9, 3.40720780015625*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", "\[Pi]"}]], ",", 
   FractionBox["35", 
    RowBox[{"648", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   FractionBox["10084", 
    RowBox[{"91125", " ", 
     SuperscriptBox["\[Pi]", "3"]}]], ",", 
   FractionBox["14236", 
    RowBox[{"45927", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], ",", 
   FractionBox["842900", 
    RowBox[{"750141", " ", 
     SuperscriptBox["\[Pi]", "5"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.40900923634375*^9}]
}, Open  ]],

Cell["\<\

and then check to see that they match our previously calculated values.
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757252625*^9, 
   3.41175729753125*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "\[Equal]", 
  RowBox[{
   SubscriptBox["\[Beta]", "2"], "'"}]}]], "Input",
 CellChangeTimes->{{3.407202673984375*^9, 3.407202697671875*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.40900923634375*^9}]
}, Open  ]],

Cell["\<\


\
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.407177868640625*^9, 3.40717786921875*^9}},
 FormatType->"TextForm"],

Cell[TextData[{
 "Lastly, we calculate the values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "2"], "'"}], " "}], TraditionalForm]]],
 "for 1 \[LessEqual] m \[LessEqual] 3 using the formulas given in equation \
(24) of the paper.  For this last calculation we were unable to obtain the \
result for m > 3.  We let the calculation of the m = 4 case run for over \
three weeks before we finally had to abort it.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757160859375*^9, 
   3.411757198546875*^9}, 3.411757302421875*^9, {3.411757347578125*^9, 
   3.411757400859375*^9}, {3.411757458734375*^9, 3.411757475125*^9}, {
   3.41175765346875*^9, 3.411757670625*^9}, {3.4117577393125*^9, 
   3.4117577820625*^9}, {3.411757830875*^9, 3.41175798753125*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dim", " ", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.407105549140625*^9, 3.407105554296875*^9}, 
   3.407204094484375*^9, 3.407205674671875*^9, 3.407212595546875*^9, 
   3.40778089159375*^9, 3.4082285114375*^9}],

Cell[TextData[{
 "\nWe first need to re-define the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "2"], "'"}], TraditionalForm]]],
 "array so that it now only contains the values for 1 \[LessEqual] m \
\[LessEqual] 3 from our original calculation.\n"
}], "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757226015625*^9, 
   3.411757243015625*^9}, {3.411757291796875*^9, 3.411757293484375*^9}, 
   3.411757684921875*^9, {3.411758013453125*^9, 3.41175812171875*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "2"], "'"}], "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", 
       RowBox[{"m", "+", "1"}]}], 
      RowBox[{"2", "m"}]], 
     RowBox[{"\[Beta]", "[", 
      RowBox[{"i", ",", "m"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "dim"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.40717825834375*^9, 3.407178332484375*^9}, {
  3.407178549796875*^9, 3.407178550546875*^9}, {3.407204073109375*^9, 
  3.407204074046875*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", "\[Pi]"}]], ",", 
   FractionBox["35", 
    RowBox[{"648", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   FractionBox["10084", 
    RowBox[{"91125", " ", 
     SuperscriptBox["\[Pi]", "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.408232650359375*^9, 3.408235113890625*^9}]
}, Open  ]],

Cell["\<\


\
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.407177868640625*^9, 3.40717786921875*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G7", "=", " ", 
   RowBox[{"48", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", "*", 
        SuperscriptBox[
         SubscriptBox["y", "1"], "2"], "*", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{
          SubscriptBox["y", "1"], "-", 
          SubscriptBox["y", "2"]}], "]"}]}], 
       RowBox[{"Abs", "[", 
        RowBox[{
         SubscriptBox["y", "1"], "-", 
         SubscriptBox["y", "2"]}], "]"}]], "+", "1"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.407202806796875*^9, 3.40720286734375*^9}, {
   3.4072029918125*^9, 3.407203037796875*^9}, {3.4072031388125*^9, 
   3.40720316521875*^9}, {3.40720329540625*^9, 3.407203307796875*^9}, 
   3.407204569671875*^9, {3.40720562325*^9, 3.407205632625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G8", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"16", 
    RowBox[{"(", 
     RowBox[{"m", "+", "1"}], ")"}]}], "+", 
   RowBox[{"24", 
    RowBox[{"(", 
     RowBox[{"m", "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"m", "+", "2"}], ")"}], 
    SuperscriptBox[
     SubscriptBox["y", "1"], "2"], "*", 
    FractionBox[
     RowBox[{"DiracDelta", "[", 
      RowBox[{
       SubscriptBox["y", "1"], "-", 
       SubscriptBox["y", "m"]}], "]"}], 
     RowBox[{"Abs", "[", 
      RowBox[{
       SubscriptBox["y", "1"], "-", 
       SubscriptBox["y", "m"]}], "]"}]]}]}]}]], "Input",
 CellChangeTimes->{{3.407203170875*^9, 3.40720328228125*^9}, 
   3.408235093625*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G7", "*", 
  RowBox[{"f2", "[", "2", "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["y", "1"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["y", "2"]}]}]], " ", 
   RowBox[{"Abs", "[", 
    RowBox[{
     SubscriptBox["y", "1"], "-", 
     SubscriptBox["y", "2"]}], "]"}], " ", 
   SubscriptBox["y", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{
         SubscriptBox["y", "1"], "-", 
         SubscriptBox["y", "2"]}], "]"}], " ", 
       SubsuperscriptBox["y", "1", "2"]}], 
      RowBox[{"Abs", "[", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "2"]}], "]"}]]}], ")"}], " ", 
   SubscriptBox["y", "2"]}], 
  RowBox[{"10", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{3.408232650375*^9, 3.4082351139375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"G8", "[", "m", "]"}], "*", 
  RowBox[{"f2", "[", "m", "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m", "+", 
       SuperscriptBox["m", "2"]}], ")"}]}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["y", "m"]}], "-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      SubscriptBox["y", "i"]}]}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"-", "m"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"i", "=", "1"}], "m"], 
     SubscriptBox["y", "i"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"j", "=", "1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"i", "=", "1"}], "j"], 
      RowBox[{"Abs", "[", 
       RowBox[{
        SubscriptBox["y", "i"], "-", 
        SubscriptBox["y", 
         RowBox[{"1", "+", "j"}]]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{
         SubscriptBox["y", "1"], "-", 
         SubscriptBox["y", "m"]}], "]"}], " ", 
       SubsuperscriptBox["y", "1", "2"]}], 
      RowBox[{"Abs", "[", 
       RowBox[{
        SubscriptBox["y", "1"], "-", 
        SubscriptBox["y", "m"]}], "]"}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"i", "=", "1"}], "m"], 
    RowBox[{"i", "!"}]}]}]]], "Output",
 CellChangeTimes->{3.408232650390625*^9, 3.40823511396875*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", "2", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"G7", "*", 
      RowBox[{"f2", "[", "2", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "2"], ",", "0", ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"  ", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "3"}], ",", 
     RowBox[{"m", "\[LessEqual]", "dim"}], ",", 
     RowBox[{"m", "++"}], ",", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"G8", "[", "m", "]"}], "*", 
        RowBox[{"f2", "[", "m", "]"}]}]}], ";", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "1"}], ",", 
        RowBox[{"r", "\[LessEqual]", "m"}], ",", 
        RowBox[{"r", "++"}], ",", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"r", "+", "1"}], "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["y", "r"], ",", "0", ",", "\[Infinity]"}], "}"}]}]}], 
       "]"}], ";", 
      RowBox[{
       RowBox[{"J", "[", "m", "]"}], "=", 
       RowBox[{"Integrate", "@@", "A"}]}]}]}], "]"}], ";", 
   RowBox[{"Clear", "[", 
    RowBox[{"r", ",", "m", ",", "A"}], "]"}], " ", " "}]}]}], "Input",
 CellChangeTimes->{{3.407179847875*^9, 3.407179918*^9}, {3.407179951265625*^9,
    3.4071799894375*^9}, {3.407180022125*^9, 3.407180062859375*^9}, {
   3.407180111828125*^9, 3.407180134765625*^9}, 3.40720171028125*^9, {
   3.40720202403125*^9, 3.40720217871875*^9}, 3.407202260796875*^9, {
   3.40720231715625*^9, 3.407202397578125*^9}, {3.40720243359375*^9, 
   3.407202504890625*^9}, {3.4072025514375*^9, 3.407202615140625*^9}, {
   3.4072033305*^9, 3.407203350578125*^9}, {3.407203903640625*^9, 
   3.40720390465625*^9}, {3.40721218603125*^9, 3.407212190578125*^9}, {
   3.407212254453125*^9, 3.4072122589375*^9}, 3.408234617578125*^9}],

Cell["\<\

We assign these values to the array c  (we use the value of J[1] from the \
previous calculation since the formula did not change for m = 1),
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757226015625*^9, 
   3.411757243015625*^9}, {3.411757291796875*^9, 3.411757293484375*^9}, 
   3.411757684921875*^9, 3.411758157171875*^9, {3.411758205015625*^9, 
   3.411758255875*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"J", "[", "m", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "dim"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.407202647625*^9, 3.40720266153125*^9}, 
   3.407203370421875*^9, 3.40720391375*^9, 3.408234626390625*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", "\[Pi]"}]], ",", 
   FractionBox["35", 
    RowBox[{"648", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   FractionBox["10084", 
    RowBox[{"91125", " ", 
     SuperscriptBox["\[Pi]", "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.408232900296875*^9, 3.408234900609375*^9, 
  3.408235373546875*^9}]
}, Open  ]],

Cell["\<\

and then check to see that they match our previously calculated values.
\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.41175638221875*^9, 3.411756388203125*^9}, {
   3.41175643496875*^9, 3.41175654484375*^9}, {3.41175673153125*^9, 
   3.41175675196875*^9}, 3.411756930921875*^9, {3.411757252625*^9, 
   3.41175729753125*^9}},
 FontFamily->"Arial",
 FontSize->14,
 FontWeight->"Bold",
 FontColor->RGBColor[0., 0., 0.]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", "\[Equal]", 
  RowBox[{
   SubscriptBox["\[Beta]", "2"], "'"}]}]], "Input",
 CellChangeTimes->{{3.407202673984375*^9, 3.407202697671875*^9}, 
   3.407203372515625*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.4082329003125*^9, 3.408234900640625*^9, 
  3.408235373546875*^9}]
}, Open  ]]
},
WindowSize->{1175, 896},
WindowMargins->{{0, Automatic}, {Automatic, 2}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (April 27, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 1220, 30, 109, "Text",
 Evaluatable->False],
Cell[1791, 53, 255, 5, 31, "Input"],
Cell[2049, 60, 270, 8, 52, "Input"],
Cell[2322, 70, 303, 10, 52, "Input"],
Cell[2628, 82, 620, 17, 49, "Input"],
Cell[3251, 101, 597, 17, 53, "Input"],
Cell[3851, 120, 1843, 57, 50, "Input"],
Cell[5697, 179, 1963, 58, 57, "Input"],
Cell[CellGroupData[{
Cell[7685, 241, 54, 1, 31, "Input"],
Cell[7742, 244, 4730, 149, 99, "Output"]
}, Open  ]],
Cell[12487, 396, 9000, 242, 283, "Input"],
Cell[21490, 640, 772, 23, 71, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[22287, 667, 834, 21, 31, "Input"],
Cell[23124, 690, 3335, 90, 142, "Output"]
}, Open  ]],
Cell[26474, 783, 680, 18, 70, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[27179, 805, 655, 15, 31, "Input"],
Cell[27837, 822, 516, 17, 47, "Output"]
}, Open  ]],
Cell[28368, 842, 711, 21, 71, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[29104, 867, 909, 22, 31, "Input"],
Cell[30016, 891, 2777, 74, 142, "Output"]
}, Open  ]],
Cell[32808, 968, 700, 19, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[33533, 991, 575, 17, 54, "Input"],
Cell[34111, 1010, 536, 17, 47, "Output"]
}, Open  ]],
Cell[34662, 1030, 138, 7, 65, "Input",
 Evaluatable->False],
Cell[34803, 1039, 732, 19, 52, "Text",
 Evaluatable->False],
Cell[35538, 1060, 1740, 56, 51, "Input"],
Cell[37281, 1118, 2935, 90, 55, "Input"],
Cell[40219, 1210, 989, 30, 57, "Input"],
Cell[CellGroupData[{
Cell[41233, 1244, 107, 3, 31, "Input"],
Cell[41343, 1249, 2768, 90, 78, "Output"]
}, Open  ]],
Cell[44126, 1342, 7586, 209, 204, "Input"],
Cell[51715, 1553, 510, 14, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[52250, 1571, 624, 16, 31, "Input"],
Cell[52877, 1589, 3335, 90, 142, "Output"]
}, Open  ]],
Cell[56227, 1682, 478, 13, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[56730, 1699, 194, 5, 31, "Input"],
Cell[56927, 1706, 72, 1, 30, "Output"]
}, Open  ]],
Cell[57014, 1710, 117, 6, 65, "Input"],
Cell[57134, 1718, 737, 19, 51, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[57896, 1741, 488, 16, 48, "Input"],
Cell[58387, 1759, 516, 17, 47, "Output"]
}, Open  ]],
Cell[58918, 1779, 478, 13, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[59421, 1796, 162, 4, 31, "Input"],
Cell[59586, 1802, 73, 1, 30, "Output"]
}, Open  ]],
Cell[59674, 1806, 138, 7, 65, "Input",
 Evaluatable->False],
Cell[59815, 1815, 864, 21, 52, "Text",
 Evaluatable->False],
Cell[60682, 1838, 1836, 52, 33, "Input"],
Cell[CellGroupData[{
Cell[62543, 1894, 173, 5, 31, "Input"],
Cell[62719, 1901, 2491, 82, 57, "Output"]
}, Open  ]],
Cell[65225, 1986, 4027, 113, 144, "Input"],
Cell[69255, 2101, 504, 14, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[69784, 2119, 891, 20, 31, "Input"],
Cell[70678, 2141, 2777, 74, 142, "Output"]
}, Open  ]],
Cell[73470, 2218, 439, 13, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[73934, 2235, 175, 5, 31, "Input"],
Cell[74112, 2242, 73, 1, 30, "Output"]
}, Open  ]],
Cell[74200, 2246, 138, 7, 65, "Input",
 Evaluatable->False],
Cell[74341, 2255, 836, 21, 49, "Text",
 Evaluatable->False],
Cell[75180, 2278, 213, 4, 31, "Input"],
Cell[75396, 2284, 362, 11, 33, "Input"],
Cell[75761, 2297, 1277, 41, 33, "Input"],
Cell[77041, 2340, 1836, 56, 69, "Input"],
Cell[CellGroupData[{
Cell[78902, 2400, 79, 2, 31, "Input"],
Cell[78984, 2404, 284, 9, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79305, 2418, 79, 2, 31, "Input"],
Cell[79387, 2422, 657, 22, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80081, 2449, 107, 3, 31, "Input"],
Cell[80191, 2454, 2587, 87, 63, "Output"]
}, Open  ]],
Cell[82793, 2544, 2937, 76, 72, "Input"],
Cell[85733, 2622, 578, 15, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[86336, 2641, 321, 8, 31, "Input"],
Cell[86660, 2651, 537, 17, 47, "Output"]
}, Open  ]],
Cell[87212, 2671, 439, 13, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[87676, 2688, 169, 4, 31, "Input"],
Cell[87848, 2694, 72, 1, 30, "Output"]
}, Open  ]],
Cell[87935, 2698, 138, 7, 65, "Input",
 Evaluatable->False],
Cell[88076, 2707, 1061, 23, 68, "Text",
 Evaluatable->False],
Cell[89140, 2732, 255, 5, 31, "Input"],
Cell[89398, 2739, 747, 18, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[90170, 2761, 575, 17, 54, "Input"],
Cell[90748, 2780, 366, 11, 47, "Output"]
}, Open  ]],
Cell[91129, 2794, 138, 7, 65, "Input",
 Evaluatable->False],
Cell[91270, 2803, 794, 22, 50, "Input"],
Cell[92067, 2827, 710, 24, 47, "Input"],
Cell[CellGroupData[{
Cell[92802, 2855, 79, 2, 31, "Input"],
Cell[92884, 2859, 922, 30, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93843, 2894, 107, 3, 31, "Input"],
Cell[93953, 2899, 2152, 72, 67, "Output"]
}, Open  ]],
Cell[96120, 2974, 2324, 61, 72, "Input"],
Cell[98447, 3037, 654, 16, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[99126, 3057, 316, 8, 31, "Input"],
Cell[99445, 3067, 391, 12, 47, "Output"]
}, Open  ]],
Cell[99851, 3082, 439, 13, 68, "Text",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[100315, 3099, 195, 5, 31, "Input"],
Cell[100513, 3106, 118, 2, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

